Optimization-based Feedback Manipulation Through an Array of Ultrasonic Transducers

In this paper we document a novel laboratory experimental platform for non-contact planar manipulation (positioning) of millimeter-scale objects using acoustic pressure. The manipulated objects are either floating on a water surface or rolling on a solid surface. The pressure field is shaped in real time through an 8-by-8 array (matrix) of ultrasonic transducers. The transducers are driven with square voltages whose phase-shifts are updated periodically every few milliseconds based on the difference between the desired and true (estimated from video) position. Numerical optimization is used within every period of a discrete-time feedback loop to determine the phase shifts for the voltages. The platform can be used as an affordable testbed for algorithms for non-contact manipulation through arrays of actuators as all the design and implementation details for the presented platform are shared with the public through a dedicated git repository. The platform can certainly be extended towards higher numbers of simultaneously yet independently manipulated objects and larger manipulation areas by the expanding the transducer array.

==> figures/plotting/absPressure63trans.m <==
function p = absPressure63trans(xCoord,yCoord,zCoord)
    f = 40000; % 40 kHz frekvence vysilace
    w = 2*pi*f;
    c = 340; % rychlost zvuku v m/s
    k = w/c;
    r = 0.005; % 0.5 cm polomer
    P = 6.8; % konstanta vysilace
    phi = zeros(63,1);
    %phi = phases;
    %numberOfTrans = 8;

    transx = linspace(-r*7,r*7,8);
    transy = linspace(-r*7,r*7,8);
    [transx, transy] = meshgrid(transx, transy);
    transx = reshape(transx,[64,1]);
    transy = reshape(transy,[64,1]);
    transx = transx(1:63);
    transy = transy(1:63);
    
    [x,y,z] = meshgrid(xCoord,yCoord,zCoord);
    %[x,z] = meshgrid(x,z);

    dirFunc = @dirB1;

    p = 0;

    for idx = 1:63
            xr = x-transx(idx);
            yr = y-transy(idx);
            d = sqrt(xr.^2+yr.^2+z.^2);
            theta = asin(sqrt(xr.^2+yr.^2)./d);
            M = P*dirFunc(theta).*exp(1j*k*d)./d;
            p = p + M*exp(1j*phi(idx));
    end
    p = abs(p);
end

==> figures/plotting/ballOnWater_eight.m <==
load('eight.mat')

figure
subplot(10,10,[6:10,16:20,26:30.36:40,46:50,56:60,66:70,76:80,86:90])
plot(t,ballX*1000,t,refX*1000,'-.',t,ballY*1000,t,refY*1000,'--g','LineWidth',1.5)
legend({ 'x','x-reference','y','y-reference'},'Location','best','FontSize',12,'NumColumns',2)
xlabel('Time [s]','FontSize',12)
ylabel('Position [m]','FontSize',12)
grid on
set(gca, 'FontSize', 12)
set(gca,'YDir','normal')
subplot(10,10,[1:4,11:14,21:24.31:34,41:44,51:54,61:64,71:74,81:84])
plot(ballX*1000,ballY*1000,'LineWidth',1.5)
ax = gca;
ax.FontSize = 12; 
hold on
plot(refX*1000,refY*1000,'--','LineWidth',1.5)
legend({ 'Position','Reference'},'FontSize',11,'Orientation','Horizontal','Location','Best');
xlabel('x [mm]','FontSize',12)
ylabel('y [mm]','FontSize',12)
grid on

==> figures/plotting/ballOnWater_ref_jump.m <==
load('ref_jump.mat');

figure
clf
subplot(2,1,1)
plot(t,ballX*1000,'LineWidth',1);
hold on
plot(t,refX*1000,'LineWidth',1);
xlabel 'Time [s]'
ylabel 'Position [mm]'
legend('Object position','Reference');
title 'Response to jump of reference'
subplot(2,1,2)
plot(t,P,'LineWidth',1)
ylim([500 2750])
xlabel 'Time [s]'
ylabel 'Pressure [Pa]'
title 'Control action'

==> figures/plotting/dirB1.m <==
function [ value ] = dirB1( angle )
f = 40000; % 40 kHz frekvence vysilace
w = 2*pi*f;
c = 346.3 ;% rychlost zvuku v m/s
k = w/c;
r = 0.00485; % 0.5 cm polomer
value = angle;
for q = 1: numel(angle)
    if angle(q) == 0
        value(q) =1;
    else
value(q) = 2*besselj(1,k*r*sin(angle(q)))/(k*r*sin(angle(q)));
    end

end



==> figures/plotting/plot_transducers.m <==
%% Constants
% 85 mV ~ 94 dB
% ref. pressure 2*10^-5 Pa
p_ref = 2*10^(-5);
u_0 = 0.085;
dB = 134;

% dB = 20*log(p_0/p_ref)
p_0 = 10^(dB/20)*p_ref;

% p_0 = u_0*P_konst
P_konst = p_0/u_0;

%% Measurement - power
load('measure_power_10mm.mat');
P_measure = reshape(voltage,101,1)*P_konst;

% model - curve fitting
P0 = 6.8;
bias = -16.48;
d = linspace(0.03,0.08,200);
P_model = P0./d + bias;

%% Plotting - power
figure
plot(zCoord*1000,P_measure,'.')
ax = gca;
ax.FontSize = 12;
hold on
plot(d*1000,P_model,'--','LineWidth',1.5)
xlabel('Distance [mm]','FontSize',12)
ylabel('Pressure [Pa]','FontSize',12)
title('Transducer power','FontSize',12)
legend('Measurement','Identified model','FontSize',11)
xlabel('Distance [mm]','FontSize',12)
ylabel('Pressure [Pa]','FontSize',12)
grid on

%% Measurement - field
load('measure_field.mat');
F_measure = reshape(U,81,41)'*P_konst;
zOffset = 0.003;
F_model = reshape(absPressure63trans(xCoord,yCoord,zCoord+zOffset),81,41)';

%% Plotting - field
figure
subplot(1,10,1:4)
imagesc(yCoord*1000,zCoord*1000,F_measure)
ax = gca;
ax.FontSize = 12;
title('Measurement','FontSize',12)
xlabel('y [mm]','FontSize',12)
ylabel('z [mm]','FontSize',12)
colormap hot
caxis([200 1200])
% c = colorbar;
% c.Label.String = 'Pressure [Pa]';
set(gca,'YDir','normal')

subplot(1,10,6:10)
imagesc(yCoord*1000,zCoord*1000,F_model)
ax = gca;
ax.FontSize = 12;
title('Model','FontSize',12)
xlabel('y [mm]','FontSize',12)
ylabel('z [mm]','FontSize',12)
colormap hot
caxis([200 1200])
c = colorbar;
c.Label.String = 'Pressure [Pa]';
set(gca,'YDir','normal')

==> figures/plotting/solidSurfacePlot.m <==
%% clear workspace and load experiment data
clear all
load('kruhPID.mat')

%% plot whole experiment to choose good time interval
figure
t = Mereni.time;
x = Mereni.signals(1).values ;
y = Mereni.signals(2).values ;
xr = Mereni.signals(3).values ;
yr = Mereni.signals(4).values ;
plot(t,x,t,y,t,xr,t,yr)
legend('x','y','xref','yref')
xlim([0 130])

%% choos time interval
start_time = 32;
end_time = 34;
tkoef = ((start_time/0.02)+1):((end_time/0.02)+1);
figure
title ('Tracking a moving reference – BS','FontSize',12);
subplot(10,10,[5:10,15:20,25:30.35:40,45:50,55:60,65:70,75:80,85:90])
tspan = t(tkoef);
plot(tspan-34,x(tkoef)*1000,tspan-34,xr(tkoef)*1000,'-.',tspan-34,y(tkoef)*1000,tspan-34,yr(tkoef)*1000,'--g','LineWidth',1.5)
legend({ 'x','x-reference','y','y-reference'},'Location','best','FontSize',12,'NumColumns',2)
% legend({ 'x-coordinate','x-reference','y-coordinate','y-reference'},'Location','southeast','FontSize',12)
xlabel('Time [s]','FontSize',12)
ylabel('Position [m]','FontSize',12)
ylim([-0.007*1000 0.007*1000]);
grid on
set(gca, 'FontSize', 12)
set(gca,'YDir','normal')
subplot(10,10,[1:3,11:13,21:23.31:33,41:43,51:53,61:63,71:73,81:83])
plot(x(tkoef)*1000,y(tkoef)*1000,xr(tkoef)*1000,yr(tkoef)*1000,'--','LineWidth',1.5)
ax = gca;
ax.FontSize = 12; 
legend({ 'Position','Reference'},'Location','best','Orientation','Horizontal','FontSize',11)
xlabel('x [mm]','FontSize',12)
ylabel('y [mm]','FontSize',12)
grid on
ylim([-0.01*1000 0.01*1000]);
xlim([-0.01*1000 0.01*1000])
 pbaspect([1 1 1])
% pbaspect([1 1 1])
set(gca, 'FontSize', 12)
set(gca,'YDir','normal')

